Nematic phase in a two-dimensional Hubbard model at weak coupling and finite temperature

We apply the self-consistent renormalized perturbation theory to the Hubbard model on the square lattice, at finite temperatures in order to study the evolution of the Fermi-surface (FS) as a function of temperature and doping. Previously, a nematic phase for the same model has been reported to appear at weak coupling near a Lifshitz transition from closed to open FS at zero temperature where the self-consistent renormalized perturbation theory was shown to be sensitive to small deformations of the FS. We find that the competition with the superconducting order leads to a maximal nematic order appearing at non-zero temperature. We explicitly observe the two competing phases near the onset of nematic instability and, by comparing the grand canonical potentials, we find that the transitions are first-order. We explain the origin of the interaction-driven spontaneous symmetry breaking to a nematic phase in a system with several symmetry-related Van Hove points and discuss the required conditions.

==> SelfEnergySCSupplementaryv3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    521184,      13306]
NotebookOptionsPosition[    516146,      13135]
NotebookOutlinePosition[    516529,      13152]
CellTagsIndexPosition[    516486,      13149]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Inverse", "[", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "-", "\[Xi]"}], 
          "\[CapitalDelta]"},
         {"\[CapitalDelta]c", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "+", "\[Xi]"}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[CapitalDelta]c"}], " ", "\[CapitalDelta]"}], "-", 
       SuperscriptBox["\[Xi]", "2"], "-", 
       SuperscriptBox["\[Omega]", "2"]}]], "\[Rule]", 
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "+", 
       SuperscriptBox["EE", "2"]}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.722087589041902*^9, 3.722087711497178*^9}, {
  3.722087811156631*^9, 3.72208781534788*^9}, {3.722087913855712*^9, 
  3.722087962973237*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Xi]", "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], 
        RowBox[{
         SuperscriptBox["EE", "2"], "+", 
         SuperscriptBox["\[Omega]", "2"]}]]}], 
      FractionBox["\[CapitalDelta]", 
       RowBox[{
        SuperscriptBox["EE", "2"], "+", 
        SuperscriptBox["\[Omega]", "2"]}]]},
     {
      FractionBox["\[CapitalDelta]c", 
       RowBox[{
        SuperscriptBox["EE", "2"], "+", 
        SuperscriptBox["\[Omega]", "2"]}]], 
      FractionBox[
       RowBox[{"\[Xi]", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], 
       RowBox[{
        SuperscriptBox["EE", "2"], "+", 
        SuperscriptBox["\[Omega]", "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.722087642088026*^9, {3.722087683210382*^9, 3.722087711986353*^9}, 
   3.722087815765682*^9, {3.722087929538999*^9, 3.722087963476459*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Here", " ", "we", " ", "define", " ", "the", " ", "Green", " ", 
    "function", " ", "of", " ", "the", " ", "normal", " ", "state", " ", 
    RowBox[{"(", 
     RowBox[{"G0", "[", 
      RowBox[{"i\[Omega]", ",", "k"}], "]"}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "the", " ", "diagonal", " ", 
     RowBox[{"(", 
      RowBox[{"G", "[", 
       RowBox[{"i\[Omega]", ",", "k"}], "]"}], ")"}], " ", "and", " ", 
     "non"}], "-", 
    RowBox[{"diagonal", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"i\[Omega]", ",", "k"}], "]"}], " ", "and", " ", "its", " ", 
       "complex", " ", "conjugate", " ", 
       RowBox[{"Fc", "[", 
        RowBox[{"i\[Omega]", ",", "k"}], "]"}]}], ")"}], " ", "terms", " ", 
     "of", " ", "the", " ", "Green", " ", "function", " ", "of", " ", "the", 
     " ", "Nambu", " ", "Hamiltonian"}]}], ",", " ", 
   RowBox[{"where", " ", "we", " ", "have", " ", "used"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", "k", "]"}], "=", 
  SqrtBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Xi]", "[", "k", "]"}], "2"], "+", 
    RowBox[{"\[CapitalDelta]c", " ", "\[CapitalDelta]"}]}]]}]}], "Subsection",\

 CellChangeTimes->{{3.721723214745146*^9, 3.721723466113234*^9}, {
  3.722166955261806*^9, 3.722166994928253*^9}, {3.722167965427958*^9, 
  3.7221679741530867`*^9}, {3.722168330634734*^9, 3.722168365216199*^9}, {
  3.722176103697207*^9, 3.722176112375729*^9}, {3.722178513046381*^9, 
  3.7221786296789722`*^9}},
 ExpressionUUID -> "52b1e97d-59ef-414c-972b-50a88519db03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0", "[", 
   RowBox[{"i\[Omega]_", ",", "k_"}], "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"i\[Omega]", "-", 
    RowBox[{"\[Xi]", "[", "k", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"i\[Omega]_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"i\[Omega]", "+", 
     RowBox[{"\[Xi]", "[", "k", "]"}]}], 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["i\[Omega]", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"EE", "[", "k", "]"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"i\[Omega]_", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[CapitalDelta]", "[", "k", "]"}], 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["i\[Omega]", "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"EE", "[", "k", "]"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fc", "[", 
   RowBox[{"i\[Omega]_", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[CapitalDelta]c", "[", "k", "]"}], 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["i\[Omega]", "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"EE", "[", "k", "]"}], "2"]}]]}]}], "Input",
 CellChangeTimes->{{3.722087742804544*^9, 3.722087808916606*^9}, {
  3.7220878624111433`*^9, 3.7220878683632793`*^9}, {3.722088203380473*^9, 
  3.722088219192781*^9}, {3.722089066623905*^9, 3.722089068735317*^9}, {
  3.722089427055244*^9, 3.722089442805758*^9}, {3.722091238751667*^9, 
  3.722091239622361*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "we", " ", "will", " ", "check", " ", "some", " ", "of", " ", "the", " ", 
    "properties", " ", "of", " ", 
    RowBox[{"nB", "[", "z", "]"}], " ", "and", " ", 
    RowBox[{"nF", "[", "z", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
     "the", " ", "Bose", " ", "and", " ", "Fermi", " ", "distributions"}], 
     ")"}]}], ",", 
   RowBox[{"in", " ", "what", " ", "follows"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"We", " ", "are", " ", "going", " ", "to", " ", "use", " ", "some", 
  " ", "of", " ", "them"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nB", "[", "z", "]"}], "=", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "z"}]], "-", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nF", "[", "z", "]"}], "=", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "z"}]], "+", "1"}]]}]}], "Subsection",
 CellChangeTimes->{{3.721723214745146*^9, 3.721723466113234*^9}, {
  3.722166955261806*^9, 3.722166994928253*^9}, {3.722167965427958*^9, 
  3.7221679741530867`*^9}, {3.722176607512062*^9, 3.72217664156562*^9}, {
  3.722176733786989*^9, 3.722176743264902*^9}, {3.722176812999509*^9, 
  3.7221768158624077`*^9}, {3.722178262317667*^9, 3.7221783130299063`*^9}, {
  3.722178675496332*^9, 3.722178729650009*^9}},
 ExpressionUUID -> "52b1e97d-59ef-414c-972b-50a88519db03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NF", "[", "z_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "z"}]], "+", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NB", "[", "z_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "z"}]], "-", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NF", "[", 
         RowBox[{"a", "+", "i\[Omega]"}], "]"}], "\[Equal]", 
        RowBox[{"NF", "[", "a", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"i\[Omega]", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{"2", "m"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NF", "[", 
         RowBox[{"a", "-", "i\[Omega]"}], "]"}], "\[Equal]", 
        RowBox[{"NF", "[", "a", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"i\[Omega]", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{"2", "m"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NB", "[", 
         RowBox[{"a", "+", "i\[Omega]"}], "]"}], "\[Equal]", 
        RowBox[{"NB", "[", "a", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"i\[Omega]", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{"2", "m"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NB", "[", 
         RowBox[{"a", "-", "i\[Omega]"}], "]"}], "\[Equal]", 
        RowBox[{"NB", "[", "a", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"i\[Omega]", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{"2", "m"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NF", "[", 
         RowBox[{"a", "+", "Z"}], "]"}], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"NB", "[", "a", "]"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"Z", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NF", "[", 
         RowBox[{"a", "-", "Z"}], "]"}], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"NB", "[", "a", "]"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"Z", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NB", "[", 
         RowBox[{"a", "+", "Z"}], "]"}], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"NF", "[", "a", "]"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"Z", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NB", "[", 
         RowBox[{"a", "-", "Z"}], "]"}], "\[Equal]", 
        RowBox[{"-", 
         RowBox[{"NF", "[", "a", "]"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"Z", "\[Rule]", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Pi]", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "1"}], ")"}]}]}], "}"}]}], "]"}]}], 
    "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"NF", "[", 
        RowBox[{"-", "a"}], "]"}], "\[Equal]", 
       RowBox[{"1", "-", 
        RowBox[{"NF", "[", "a", "]"}]}]}], "]"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"NB", "[", 
        RowBox[{"-", "a"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"NB", "[", "a", "]"}]}]}], "]"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Element", "[", 
       RowBox[{"m", ",", "Integers"}], "]"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"NB", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"EE", "[", "kp", "]"}]}], "+", "a"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"NB", "[", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "-", "a"}], "]"}]}]}], "]"}]}], 
    "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"NB", ",", "NF"}], "]"}]}], "Input",
 CellChangeTimes->{{3.722176929338355*^9, 3.722177183701606*^9}, {
  3.722177236802454*^9, 3.722177272712267*^9}, {3.722177308929037*^9, 
  3.7221773482729197`*^9}, {3.7221773820516148`*^9, 3.722177905497486*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.722178732627406*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.722178732708446*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.722178732716938*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Here", " ", "we", " ", "define", " ", "integration", " ", "by", " ", 
    "residues"}], ",", 
   RowBox[{"to", " ", "compute", " ", "Matsubara", " ", "sums"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", "\[Beta]"], 
   RowBox[{
    OverscriptBox[
     UnderscriptBox["\[Sum]", 
      RowBox[{"n", "=", 
       RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["\[Omega]", "n"]}], "=", 
      RowBox[{"\[ImaginaryI]", " ", 
       FractionBox["\[Pi]", "\[Beta]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "]"}]}]}], "\[Equal]", 
  RowBox[{
   UnderscriptBox["\[Sum]", "i"], 
   RowBox[{
    UnderscriptBox["Res", 
     RowBox[{"z", "\[Rule]", 
      SubscriptBox["z", "i"]}]], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "z", "]"}], 
      RowBox[{"nF", "[", "z", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       SubscriptBox["z", "i"]}], "}"}]}], "]"}]}], "\[Equal]", 
  RowBox[{"ResidueInt", "[", 
   RowBox[{
    RowBox[{"f", "[", "z", "]"}], 
    RowBox[{"nF", "[", "z", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "\[Beta]"], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["\[Omega]", "n"]}], "=", 
       RowBox[{"\[ImaginaryI]", 
        FractionBox["\[Pi]", "\[Beta]"], 
        RowBox[{"(", 
         RowBox[{"2", "n"}], ")"}]}]}], "]"}]}]}], "\[Equal]", 
   RowBox[{
    UnderscriptBox["\[Sum]", "i"], 
    RowBox[{
     UnderscriptBox["Res", 
      RowBox[{"z", "\[Rule]", 
       SubscriptBox["z", "i"]}]], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "z", "]"}], 
       RowBox[{"nB", "[", "z", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        SubscriptBox["z", "i"]}], "}"}]}], "]"}]}], "\[Equal]", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"f", "[", "z", "]"}], 
     RowBox[{"nB", "[", "z", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nB", "[", "z", "]"}], " ", "and", " ", 
  RowBox[{"nF", "[", "z", "]"}], " ", "are", " ", "the", " ", "Bose", " ", 
  "and", " ", "Fermi", " ", "distributions"}]}], "Subsection",
 CellChangeTimes->{{3.721723214745146*^9, 3.721723466113234*^9}, {
   3.722166955261806*^9, 3.722166994928253*^9}, {3.722167965427958*^9, 
   3.7221679741530867`*^9}, {3.722176607512062*^9, 3.72217664156562*^9}, {
   3.722176733786989*^9, 3.722176743264902*^9}, {3.722176812999509*^9, 
   3.7221768158624077`*^9}, {3.722178262317667*^9, 3.7221783130299063`*^9}, 
   3.722178737587126*^9},
 ExpressionUUID -> "52b1e97d-59ef-414c-972b-50a88519db03"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"nB", ",", "nF", ",", "ResidueInt"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResidueInt", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{"f", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", 
          RowBox[{"z", "/.", "#"}]}], "}"}]}], "]"}], "&"}], ",", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Denominator", "[", 
           RowBox[{"Together", "[", "f", "]"}], "]"}], "\[Equal]", "0"}], ",",
          "z"}], "]"}], "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"List", "\[Rule]", "Plus"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"a_", "+", "i\[Omega]"}], "]"}], ":=", 
   RowBox[{"nF", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"a_", "-", "i\[Omega]"}], "]"}], ":=", 
   RowBox[{"nF", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nB", "[", 
    RowBox[{"a_", "+", "i\[Omega]"}], "]"}], ":=", 
   RowBox[{"nB", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nB", "[", 
    RowBox[{"a_", "-", "i\[Omega]"}], "]"}], ":=", 
   RowBox[{"nB", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"-", "a_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"nF", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nB", "[", 
    RowBox[{"Z", "+", "a_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"nF", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nB", "[", 
    RowBox[{"-", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"nB", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nB", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"EE", "[", "kp", "]"}]}], "+", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"nB", "[", 
     RowBox[{
      RowBox[{"EE", "[", "kp", "]"}], "-", "a"}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.673023878496171*^9, 3.673023879318947*^9}, {
   3.673024009261961*^9, 3.673024029875098*^9}, {3.673024210584053*^9, 
   3.673024293045548*^9}, {3.67302442256857*^9, 3.6730244283264647`*^9}, {
   3.673024462003931*^9, 3.673024552217388*^9}, {3.6730246604720707`*^9, 
   3.673024690272901*^9}, {3.673924512497023*^9, 3.6739245346401587`*^9}, {
   3.722168238780389*^9, 3.722168245637765*^9}, 3.72217843056301*^9, {
   3.722178748003643*^9, 3.722178757225544*^9}},
 ExpressionUUID -> "134f6a9a-1215-4fc6-b4c1-a25c00ceee97"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normal State", "Section",
 CellChangeTimes->{{3.722089348210621*^9, 3.722089350881513*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]N1", "[", 
    RowBox[{"i\[Omega]", ",", "q"}], "]"}], "\[Equal]", 
   RowBox[{
    UnderscriptBox["Lim", 
     RowBox[{"\[Tau]", "\[Rule]", 
      SuperscriptBox["0", "+"]}]], 
    FractionBox["1", "\[Beta]"], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G0", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "kp"}], "]"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Omega]", "n"], " ", "\[Tau]"}]]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox["\[Pi]", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.722090779328033*^9, 3.72209080179523*^9}, 
   3.7221671479705753`*^9, {3.7221672082860403`*^9, 3.722167211181645*^9}, {
   3.722178069122292*^9, 3.722178077248913*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]N1", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"ResidueInt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G0", "[", 
          RowBox[{"z", ",", "kp"}], "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"z", " ", "\[Tau]"}]]}], ")"}], 
       RowBox[{"nF", "[", "z", "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"\[Tau]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.722090093126903*^9, {3.722090544115411*^9, 3.722090556567327*^9}, {
   3.722090614919046*^9, 3.72209061537326*^9}, {3.722178085016959*^9, 
   3.7221780853845778`*^9}}],

Cell[BoxData[
 RowBox[{"nF", "[", 
  RowBox[{"\[Xi]", "[", "kp", "]"}], "]"}]], "Output",
 CellChangeTimes->{3.7220900934198713`*^9, 3.722090567525132*^9, 
  3.7220906299803877`*^9, 3.722167032831335*^9, 3.722178085979344*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]N", "[", 
    RowBox[{"i\[Omega]", ",", "q"}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "\[Beta]"]}], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G0", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "kp"}], "]"}], 
       RowBox[{"G0", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["\[Omega]", "n"]}], "+", "i\[Omega]"}], ",", 
         RowBox[{"kp", "+", "q"}]}], "]"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox["\[Pi]", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.7220908112530813`*^9, 3.72209081489296*^9}, 
   3.7221671454427843`*^9, {3.7221672033262777`*^9, 3.7221672067662086`*^9}, 
   3.722178072401223*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]N", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G0", "[", 
         RowBox[{"z", ",", "kp"}], "]"}], 
        RowBox[{"G0", "[", 
         RowBox[{
          RowBox[{"z", "+", "i\[Omega]"}], ",", 
          RowBox[{"kp", "+", "q"}]}], "]"}]}], ")"}]}], 
     RowBox[{"nF", "[", "z", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722089583095682*^9, 3.7220896397876253`*^9}, {
  3.722089670892107*^9, 3.722089672418065*^9}, {3.7220906389408903`*^9, 
  3.72209063920321*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"nF", "[", 
     RowBox[{"\[Xi]", "[", "kp", "]"}], "]"}]}], "+", 
   RowBox[{"nF", "[", 
    RowBox[{"\[Xi]", "[", 
     RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], 
  RowBox[{"i\[Omega]", "+", 
   RowBox[{"\[Xi]", "[", "kp", "]"}], "-", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"kp", "+", "q"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.7220895885375767`*^9, 3.722089613886107*^9}, 
   3.722089672713571*^9, 3.72209056885401*^9, {3.7220906313484907`*^9, 
   3.722090639695149*^9}, 3.72216703408204*^9, {3.722178091868166*^9, 
   3.7221780970135317`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]N2", "[", 
    RowBox[{"i\[Omega]", ",", "k"}], "]"}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "\[Beta]"], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPi]N", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}], 
       RowBox[{"G0", "[", 
        RowBox[{
         RowBox[{"i\[Omega]", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["\[Omega]", "n"]}]}], ",", 
         RowBox[{"k", "-", "q"}]}], "]"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox["\[Pi]", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{"2", "n"}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.722090825195393*^9, 3.722090839386524*^9}, 
   3.7221671437148933`*^9, {3.722167197470353*^9, 3.7221672006144657`*^9}, {
   3.722178074833115*^9, 3.722178102399838*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]N2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalPi]N", "/.", 
       RowBox[{"{", 
        RowBox[{"i\[Omega]", "\[Rule]", "z"}], "}"}]}], ")"}], 
     RowBox[{"G0", "[", 
      RowBox[{
       RowBox[{"i\[Omega]", "-", "z"}], ",", 
       RowBox[{"k", "-", "q"}]}], "]"}], 
     RowBox[{"nB", "[", "z", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722089647812235*^9, 3.722089715968294*^9}, {
   3.722090564049487*^9, 3.722090564935883*^9}, 3.72209062344666*^9, 
   3.7221781041678867`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"nB", "[", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"k", "-", "q"}], "]"}], "]"}], "+", 
     RowBox[{"nB", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"\[Xi]", "[", "kp", "]"}], "]"}], "-", 
     RowBox[{"nF", "[", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "i\[Omega]"}], "-", 
   RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"k", "-", "q"}], "]"}], "+", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"kp", "+", "q"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.722089693292183*^9, 3.722089716708098*^9}, 
   3.7220905697964363`*^9, 3.722090628430444*^9, 3.722167035860725*^9, 
   3.722167438673134*^9, 3.722167632362241*^9, 3.722178105165655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Spin", " ", "Susceptibility"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]s", "[", 
    RowBox[{"i\[Omega]", ",", "k"}], "]"}], "\[Equal]", 
   RowBox[{
    OverscriptBox[
     UnderscriptBox["\[Sum]", 
      RowBox[{"n", "=", 
       RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G0", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}], 
      RowBox[{"G0", "[", 
       RowBox[{
        RowBox[{"i\[Omega]", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}]}], ",", 
        RowBox[{"k", "+", "q"}]}], "]"}]}], ")"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox["\[Pi]", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}]}], "Subsection",
 CellChangeTimes->{{3.722090825195393*^9, 3.722090839386524*^9}, {
   3.7221670647028303`*^9, 3.7221671944627666`*^9}, {3.7221676670169353`*^9, 
   3.722167679919332*^9}, 3.7221781094315567`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]s", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"G0", "[", 
      RowBox[{"z", ",", "q"}], "]"}], 
     RowBox[{"G0", "[", 
      RowBox[{
       RowBox[{"i\[Omega]", "+", "z"}], ",", 
       RowBox[{"k", "+", "q"}]}], "]"}], 
     RowBox[{"nF", "[", "z", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722167227878875*^9, 3.7221672689319143`*^9}, {
  3.722167672207728*^9, 3.722167687806859*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"\[Xi]", "[", "q", "]"}], "]"}], "-", 
   RowBox[{"nF", "[", 
    RowBox[{"\[Xi]", "[", 
     RowBox[{"k", "+", "q"}], "]"}], "]"}]}], 
  RowBox[{"i\[Omega]", "+", 
   RowBox[{"\[Xi]", "[", "q", "]"}], "-", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"k", "+", "q"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.722167270114925*^9, 3.7221676884708557`*^9, 
  3.722178111685287*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Charge", " ", "Susceptibility"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]c", "[", 
    RowBox[{"i\[Omega]", ",", "k"}], "]"}], "\[Equal]", 
   RowBox[{
    OverscriptBox[
     UnderscriptBox["\[Sum]", 
      RowBox[{"n", "=", 
       RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G0", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SubscriptBox["\[Omega]", "n"]}], ",", 
        RowBox[{"-", "q"}]}], "]"}], 
      RowBox[{"G0", "[", 
       RowBox[{
        RowBox[{"i\[Omega]", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}]}], ",", 
        RowBox[{"k", "+", "q"}]}], "]"}]}], ")"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox["\[Pi]", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], "}"}]}]}], "Subsection",
 CellChangeTimes->{{3.722090825195393*^9, 3.722090839386524*^9}, {
   3.7221670647028303`*^9, 3.7221671944627666`*^9}, 3.722178114687331*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]c", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"G0", "[", 
      RowBox[{
       RowBox[{"-", "z"}], ",", 
       RowBox[{"-", "q"}]}], "]"}], 
     RowBox[{"G0", "[", 
      RowBox[{
       RowBox[{"i\[Omega]", "+", "z"}], ",", 
       RowBox[{"k", "+", "q"}]}], "]"}], 
     RowBox[{"nF", "[", "z", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722167227878875*^9, 3.7221672689319143`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"nF", "[", 
    RowBox[{"\[Xi]", "[", 
     RowBox[{"-", "q"}], "]"}], "]"}], "+", 
   RowBox[{"nF", "[", 
    RowBox[{"\[Xi]", "[", 
     RowBox[{"k", "+", "q"}], "]"}], "]"}]}], 
  RowBox[{"i\[Omega]", "-", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"-", "q"}], "]"}], "-", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"k", "+", "q"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.722167270114925*^9, 3.722178115924954*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]N2", "[", 
    RowBox[{"i\[Omega]", ",", "q"}], "]"}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "\[Beta]"], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPi]N", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}], 
       RowBox[{"\[CapitalPi]N", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox["\[Pi]", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{"2", "n"}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.7220908112530813`*^9, 3.72209081489296*^9}, 
   3.7221671454427843`*^9, {3.7221672033262777`*^9, 3.7221672067662086`*^9}, {
   3.722168745588696*^9, 3.722168773018465*^9}, {3.7221688030998707`*^9, 
   3.72216880332108*^9}, 3.722178118695322*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]N1", "[", 
   RowBox[{"i\[Omega]_", ",", "q_", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"nF", "[", 
      RowBox[{"\[Xi]", "[", "k", "]"}], "]"}]}], "+", 
    RowBox[{"nF", "[", 
     RowBox[{"\[Xi]", "[", 
      RowBox[{"k", "+", "q"}], "]"}], "]"}]}], 
   RowBox[{"i\[Omega]", "+", 
    RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
    RowBox[{"\[Xi]", "[", 
     RowBox[{"k", "+", "q"}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.722168834984294*^9, 3.72216886343845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]N2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"\[CapitalPi]N1", "[", 
      RowBox[{"z", ",", "q", ",", "k"}], "]"}], 
     RowBox[{"\[CapitalPi]N1", "[", 
      RowBox[{"z", ",", "q", ",", "kp"}], "]"}], 
     RowBox[{"nB", "[", "z", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.722168819225189*^9, {3.722168877479463*^9, 3.7221689043003273`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nB", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Xi]", "[", "k", "]"}]}], "+", 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "]"}], "-", 
      RowBox[{"nB", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"\[Xi]", "[", "k", "]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"\[Xi]", "[", "kp", "]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
    RowBox[{"\[Xi]", "[", "kp", "]"}], "-", 
    RowBox[{"\[Xi]", "[", 
     RowBox[{"k", "+", "q"}], "]"}], "+", 
    RowBox[{"\[Xi]", "[", 
     RowBox[{"kp", "+", "q"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.722168906837803*^9, 3.7221781266101313`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Superconducting State", "Section",
 CellChangeTimes->{{3.722089348210621*^9, 3.722089350881513*^9}, {
  3.722089833755054*^9, 3.722089836145919*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]1", "[", 
    RowBox[{"i\[Omega]", ",", "q"}], "]"}], "\[Equal]", 
   RowBox[{
    UnderscriptBox["Lim", 
     RowBox[{"\[Tau]", "\[Rule]", 
      SuperscriptBox["0", "+"]}]], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "kp"}], "]"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Omega]", "n"], " ", "\[Tau]"}]]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "\[Pi]"}], "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       FractionBox["1", "2"]}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.722090779328033*^9, 3.72209080179523*^9}, 
   3.7220908598755093`*^9, {3.72217813184846*^9, 3.7221781347262297`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[CapitalSigma]1", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"ResidueInt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"z", ",", "kp"}], "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"z", " ", "\[Tau]"}]]}], ")"}], 
       RowBox[{"nF", "[", "z", "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"\[Tau]", "\[Rule]", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", "\[Equal]", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"nF", "[", 
           RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
       FractionBox[
        RowBox[{"\[Xi]", "[", "kp", "]"}], 
        RowBox[{"EE", "[", "kp", "]"}]]}]}], ")"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7220899444860277`*^9, 3.722089950205081*^9}, {
  3.7220900677375107`*^9, 3.722090080703701*^9}, {3.722090579417918*^9, 
  3.7220905803113823`*^9}, {3.7220906471094627`*^9, 3.722090650091154*^9}, {
  3.7221781364544773`*^9, 3.722178138790999*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"EE", "[", "kp", "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\[Xi]", "[", "kp", "]"}]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"EE", "[", "kp", "]"}]}]]], "Output",
 CellChangeTimes->{{3.722089945324338*^9, 3.722089950812593*^9}, {
   3.72209007330766*^9, 3.722090080990876*^9}, 3.722090669585985*^9, 
   3.7220912497203493`*^9, 3.722168980898674*^9, 3.7221781397481413`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.722089945324338*^9, 3.722089950812593*^9}, {
   3.72209007330766*^9, 3.722090080990876*^9}, 3.722090669585985*^9, 
   3.7220912497203493`*^9, 3.722168980898674*^9, 3.722178139756857*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", 
    RowBox[{"i\[Omega]", ",", "q"}], "]"}], "\[Equal]", 
   RowBox[{
    UnderscriptBox["Lim", 
     RowBox[{"\[Tau]", "\[Rule]", 
      SuperscriptBox["0", "+"]}]], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "kp"}], "]"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Omega]", "n"], " ", "\[Tau]"}]]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "\[Pi]"}], "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       FractionBox["1", "2"]}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.722090779328033*^9, 3.72209080179523*^9}, {
  3.7220908598755093`*^9, 3.722090870538608*^9}, {3.7221781435018806`*^9, 
  3.7221781454298*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"S1", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"ResidueInt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"z", ",", "kp"}], "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"z", " ", "\[Tau]"}]]}], ")"}], 
       RowBox[{"nF", "[", "z", "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"\[Tau]", "\[Rule]", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", "\[Equal]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"EE", "[", "kp", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}]}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.722090115477787*^9, 3.7220901474913588`*^9}, {
   3.7220905853605967`*^9, 3.7220905862470407`*^9}, {3.722090655890749*^9, 
   3.72209065779537*^9}, 3.722091252294015*^9, {3.722178146798811*^9, 
   3.7221781485504503`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", 
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"EE", "[", "kp", "]"}]}]]], "Output",
 CellChangeTimes->{{3.722090116629631*^9, 3.722090147740893*^9}, 
   3.722090670790347*^9, 3.722091253092042*^9, 3.722168982179247*^9, 
   3.7221781494221497`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.722090116629631*^9, 3.722090147740893*^9}, 
   3.722090670790347*^9, 3.722091253092042*^9, 3.722168982179247*^9, 
   3.7221781494314137`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]", "[", 
    RowBox[{"i\[Omega]", ",", "q"}], "]"}], "\[Equal]", 
   RowBox[{"-", 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["\[Omega]", "n"]}], ",", "kp"}], "]"}], 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SubscriptBox["\[Omega]", "n"]}], "+", "i\[Omega]"}], ",", 
          RowBox[{"kp", "+", "q"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SubscriptBox["\[Omega]", "n"]}], ",", "kp"}], "]"}], 
        RowBox[{"Fc", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SubscriptBox["\[Omega]", "n"]}], "+", "i\[Omega]"}], ",", 
          RowBox[{"kp", "+", "q"}]}], "]"}]}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "\[Pi]"}], "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       FractionBox["1", "2"]}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.722090779328033*^9, 3.72209080179523*^9}, {
   3.7220908598755093`*^9, 3.722090883410057*^9}, 3.722178155294404*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"z", ",", "kp"}], "]"}], 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"z", "+", "i\[Omega]"}], ",", 
           RowBox[{"kp", "+", "q"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"z", ",", "kp"}], "]"}], 
         RowBox[{"Fc", "[", 
          RowBox[{
           RowBox[{"z", "+", "i\[Omega]"}], ",", 
           RowBox[{"kp", "+", "q"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"nF", "[", "z", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722088398066909*^9, 3.722088424991857*^9}, {
  3.7220888762661324`*^9, 3.7220888846965322`*^9}, {3.722089057896289*^9, 
  3.7220890610319033`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i\[Omega]", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"i\[Omega]", "-", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"i\[Omega]", "+", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"i\[Omega]", "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"i\[Omega]", "-", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"i\[Omega]", "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"i\[Omega]", "+", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i\[Omega]", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"i\[Omega]", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.722088418106929*^9, 3.72208842574684*^9}, 
   3.7220888870853033`*^9, 3.722091267319952*^9, 3.72216805286032*^9, 
   3.722168989463236*^9, 3.722175731668157*^9, 3.72217816592624*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]2", "[", 
    RowBox[{"Z", ",", "k"}], "]"}], "\[Equal]", 
   RowBox[{
    OverscriptBox[
     UnderscriptBox["\[Sum]", 
      RowBox[{"n", "=", 
       RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"Z", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}]}], ",", 
        RowBox[{"k", "-", "q"}]}], "]"}]}], ")"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "\[Pi]"}], "\[Beta]"], "n"}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.722090912008127*^9, 3.722090942884881*^9}, {
  3.722176452239595*^9, 3.7221764559344177`*^9}, {3.7221781711975937`*^9, 
  3.722178174676565*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "/.", 
      RowBox[{"{", 
       RowBox[{"i\[Omega]", "\[Rule]", "z"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]c", "\[Rule]", "\[CapitalDelta]"}], "}"}]}], 
    ")"}], 
   RowBox[{"G", "[", 
    RowBox[{
     RowBox[{"Z", "-", "z"}], ",", 
     RowBox[{"k", "-", "q"}]}], "]"}], 
   RowBox[{"nB", "[", "z", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"nB", "[", "z", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "z"}], "+", "Z", "+", 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"k", "-", "q"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"nF", "[", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "-", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "-", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"nF", "[", 
           RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", 
             RowBox[{"EE", "[", "kp", "]"}], "+", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"EE", "[", "kp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", 
             RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "+", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"EE", "[", "kp", "]"}], "+", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"EE", "[", "kp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "-", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "+", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}]]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "Z"}], ")"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"EE", "[", 
        RowBox[{"k", "-", "q"}], "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.7221681330630903`*^9, 3.722168993113419*^9, 
  3.722178185255443*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalPi]", "/.", 
         RowBox[{"{", 
          RowBox[{"i\[Omega]", "\[Rule]", "z"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]c", "\[Rule]", "\[CapitalDelta]"}], "}"}]}], 
       ")"}], 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"Z", "-", "z"}], ",", 
        RowBox[{"k", "-", "q"}]}], "]"}], 
      RowBox[{"nB", "[", "z", "]"}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722090387705634*^9, 3.722090396255055*^9}, {
   3.722090599671422*^9, 3.722090600558119*^9}, {3.722090664507111*^9, 
   3.7220906658188763`*^9}, 3.72217818143745*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    RowBox[{"EE", "[", "kp", "]"}], " ", 
    RowBox[{"EE", "[", 
     RowBox[{"kp", "+", "q"}], "]"}]}]], 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"nB", "[", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"Z", "+", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "+", 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"k", "-", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"EE", "[", 
        RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Z", "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"nB", "[", 
       RowBox[{
        RowBox[{"EE", "[", "kp", "]"}], "-", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}], "-", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"Z", "-", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "+", 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"k", "-", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"EE", "[", 
        RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Z", "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"nB", "[", 
       RowBox[{
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"Z", "-", 
        RowBox[{"EE", "[", "kp", "]"}], "-", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "+", 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"k", "-", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"EE", "[", 
        RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "-", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Z", "-", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"nB", "[", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}], "-", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"Z", "+", 
        RowBox[{"EE", "[", "kp", "]"}], "-", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "+", 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"k", "-", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"EE", "[", 
        RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "-", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Z", "-", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "-", 
         RowBox[{"\[Xi]", "[", 
          RowBox[{"k", "-", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "4"], " ", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Z", "+", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "-", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Z", "2"], "+", 
            RowBox[{"2", " ", "Z", " ", 
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"Z", "+", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "-", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Z", "+", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Z", "+", 
                  RowBox[{"EE", "[", 
                   RowBox[{"k", "-", "q"}], "]"}], "-", 
                  RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["Z", "2"], "+", 
               SuperscriptBox[
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
               RowBox[{"2", " ", "Z", " ", 
                RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
               RowBox[{
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "Z"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
               RowBox[{"Z", " ", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "2"], " ", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Z", "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{"Z", " ", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
            RowBox[{"2", " ", "Z", " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"Z", "+", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"k", "-", "q"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "-", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "-", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "+", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "-", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "-", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "+", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "+", 
         RowBox[{"\[Xi]", "[", 
          RowBox[{"k", "-", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "4"], " ", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "Z"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "-", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Z", "2"], "-", 
            RowBox[{"2", " ", "Z", " ", 
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"Z", "-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "-", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "2"], " ", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Z", "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{"Z", " ", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
            RowBox[{"2", " ", "Z", " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "-", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"Z", "+", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nF", "[", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Z", "-", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Z", "-", 
                  RowBox[{"EE", "[", 
                   RowBox[{"k", "-", "q"}], "]"}], "-", 
                  RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["Z", "2"], "+", 
               SuperscriptBox[
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
               RowBox[{"2", " ", "Z", " ", 
                RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
               RowBox[{"Z", " ", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "Z"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"k", "-", "q"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Z"}], "+", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "-", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Z", "+", 
         RowBox[{"EE", "[", "kp", "]"}], "-", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Z"}], "-", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Z"}], "+", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7220903901888323`*^9, 3.722090438037924*^9, 
  3.722090719319219*^9, 3.722091313902019*^9, 3.722168101391161*^9, 
  3.7221690390402613`*^9, 3.72217823399468*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2", "[", 
    RowBox[{"Z", ",", "k"}], "]"}], "\[Equal]", 
   RowBox[{
    OverscriptBox[
     UnderscriptBox["\[Sum]", 
      RowBox[{"n", "=", 
       RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"Z", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}]}], ",", 
        RowBox[{"k", "-", "q"}]}], "]"}]}], ")"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "\[Pi]"}], "\[Beta]"], "n"}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.722090912008127*^9, 3.722090939749013*^9}, 
   3.722178190843605*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "/.", 
      RowBox[{"{", 
       RowBox[{"i\[Omega]", "\[Rule]", "z"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]c", "\[Rule]", "\[CapitalDelta]"}], "}"}]}], 
    ")"}], 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"Z", "-", "z"}], ",", 
     RowBox[{"k", "-", "q"}]}], "]"}], 
   RowBox[{"nB", "[", "z", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.722092231033519*^9, 3.722178192835643*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"nB", "[", "z", "]"}], " ", 
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{"k", "-", "q"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "-", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "-", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], "-", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"z", "-", 
            RowBox[{"EE", "[", "kp", "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", 
            RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], "+", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"EE", "[", "kp", "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "-", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "-", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "Z"}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"EE", "[", 
       RowBox[{"k", "-", "q"}], "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.722092231974572*^9, 3.7221681103445597`*^9, 
  3.722169039654936*^9, 3.722178234272801*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalPi]", "/.", 
         RowBox[{"{", 
          RowBox[{"i\[Omega]", "\[Rule]", "z"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]c", "\[Rule]", "\[CapitalDelta]"}], "}"}]}], 
       ")"}], 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"Z", "-", "z"}], ",", 
        RowBox[{"k", "-", "q"}]}], "]"}], 
      RowBox[{"nB", "[", "z", "]"}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.722090475692729*^9, {3.722090606095131*^9, 3.7220906070218563`*^9}, 
   3.722090677203483*^9, 3.7221781965076838`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    RowBox[{"EE", "[", "kp", "]"}], " ", 
    RowBox[{"EE", "[", 
     RowBox[{"kp", "+", "q"}], "]"}]}]], 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{"k", "-", "q"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"nB", "[", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nF", "[", 
           RowBox[{"EE", "[", "kp", "]"}], "]"}], "-", 
          RowBox[{"nF", "[", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "-", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"Z", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Z", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", "kp", "]"}], "]"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"EE", "[", "kp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"nB", "[", 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", "kp", "]"}], "]"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"EE", "[", "kp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", "kp", "]"}], "]"}], "-", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"EE", "[", "kp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "-", "q"}], "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "4"], " ", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Z", "+", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], "-", 
                RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Z", "2"], "+", 
             RowBox[{"2", " ", "Z", " ", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"Z", "+", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], "+", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "4"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Z", "+", 
                 RowBox[{"EE", "[", 
                  RowBox[{"k", "-", "q"}], "]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Z", "+", 
                   RowBox[{"EE", "[", 
                    RowBox[{"k", "-", "q"}], "]"}], "-", 
                   RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
                 RowBox[{"\[Xi]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["Z", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"EE", "[", 
                  RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
                RowBox[{"2", " ", "Z", " ", 
                 RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"EE", "[", 
                  RowBox[{"k", "-", "q"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "Z"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
                   RowBox[{"\[Xi]", "[", 
                    RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
                RowBox[{"Z", " ", 
                 RowBox[{"\[Xi]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
                 RowBox[{"\[Xi]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], " ", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Z", "2"], "+", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
             RowBox[{"Z", " ", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
             RowBox[{"2", " ", "Z", " ", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"Z", "+", 
                   RowBox[{"\[Xi]", "[", 
                    RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EE", "[", 
         RowBox[{"k", "-", "q"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "-", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "+", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "-", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "+", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"nF", "[", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "-", "q"}], "]"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "4"], " ", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "Z"}], "+", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], "+", 
                RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Z", "2"], "-", 
             RowBox[{"2", " ", "Z", " ", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"Z", "-", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "-", "q"}], "]"}], "+", 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], " ", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", "kp", "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Z", "2"], "+", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
             RowBox[{"Z", " ", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
             RowBox[{"2", " ", "Z", " ", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "-", "q"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"Z", "+", 
                   RowBox[{"\[Xi]", "[", 
                    RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"nF", "[", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "4"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Z", "-", 
                 RowBox[{"EE", "[", 
                  RowBox[{"k", "-", "q"}], "]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Z", "-", 
                   RowBox[{"EE", "[", 
                    RowBox[{"k", "-", "q"}], "]"}], "-", 
                   RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
                 RowBox[{"\[Xi]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["Z", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"EE", "[", 
                  RowBox[{"k", "-", "q"}], "]"}], "2"], "-", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
                RowBox[{"2", " ", "Z", " ", 
                 RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
                RowBox[{"Z", " ", 
                 RowBox[{"\[Xi]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
                 RowBox[{"\[Xi]", "[", 
                  RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"EE", "[", 
                  RowBox[{"k", "-", "q"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "Z"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
                   RowBox[{"\[Xi]", "[", 
                    RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EE", "[", 
         RowBox[{"k", "-", "q"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Z"}], "+", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z", "+", 
          RowBox[{"EE", "[", "kp", "]"}], "-", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Z"}], "-", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Z"}], "+", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "-", "q"}], "]"}], "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.72209048824887*^9, 3.72209072612831*^9, 
  3.7220913225825377`*^9, 3.7221681480430803`*^9, 3.72216904834836*^9, 
  3.7221782447866383`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]2", "[", 
    RowBox[{"i\[Omega]", ",", "q"}], "]"}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "\[Beta]"], 
    RowBox[{
     OverscriptBox[
      UnderscriptBox["\[Sum]", 
       RowBox[{"n", "=", 
        RowBox[{"-", "\[Infinity]"}]}]], "\[Infinity]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPi]", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}], 
       RowBox[{"\[CapitalPi]", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SubscriptBox["\[Omega]", "n"]}], ",", "q"}], "]"}]}], ")"}]}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Omega]", "n"], "\[Rule]", 
    RowBox[{
     FractionBox["\[Pi]", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{"2", "n"}], ")"}]}]}], "}"}]}]], "Subsection",
 CellChangeTimes->{{3.7220908112530813`*^9, 3.72209081489296*^9}, 
   3.7221671454427843`*^9, {3.7221672033262777`*^9, 3.7221672067662086`*^9}, {
   3.722168745588696*^9, 3.722168773018465*^9}, {3.7221688030998707`*^9, 
   3.72216880332108*^9}, {3.722169020455709*^9, 3.722169024894642*^9}, 
   3.7221782036109467`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]1", "[", 
   RowBox[{"i\[Omega]_", ",", "q_", ",", "kp_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
          RowBox[{"\[CapitalDelta]c", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i\[Omega]", "+", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "-", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "-", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"i\[Omega]", "-", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"i\[Omega]", "+", 
         RowBox[{"EE", "[", "kp", "]"}], "+", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"nF", "[", 
          RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
          RowBox[{"\[CapitalDelta]c", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], "-", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"i\[Omega]", "-", 
            RowBox[{"EE", "[", "kp", "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"i\[Omega]", "-", 
            RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
          RowBox[{"\[CapitalDelta]c", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], "+", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"i\[Omega]", "+", 
            RowBox[{"EE", "[", "kp", "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"EE", "[", "kp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"i\[Omega]", "+", 
            RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
          RowBox[{"\[CapitalDelta]c", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i\[Omega]", "-", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "-", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "+", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"i\[Omega]", "-", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.722168834984294*^9, 3.72216886343845*^9}, {
  3.7221690267507467`*^9, 3.722169049887143*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"ResidueInt", "[", 
    RowBox[{
     RowBox[{"\[CapitalPi]1", "[", 
      RowBox[{"z", ",", "q", ",", "k"}], "]"}], 
     RowBox[{"\[CapitalPi]1", "[", 
      RowBox[{"z", ",", "q", ",", "kp"}], "]"}], 
     RowBox[{"nB", "[", "z", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.722168819225189*^9, {3.722168877479463*^9, 3.7221689043003273`*^9}, {
   3.722169027822606*^9, 3.722169030766387*^9}, 3.7221747358097143`*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.722168906837803*^9, 3.7221742595450153`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Auxk", "=", 
  RowBox[{"\[CapitalPi]1", "[", 
   RowBox[{"z", ",", "q", ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722174325667555*^9, 3.722174357777367*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"EE", "[", "k", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"EE", "[", "k", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.722174323522142*^9, 3.722174358294406*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Aux\[CapitalPi]1k", "=", 
   RowBox[{"\[CapitalPi]1", "[", 
    RowBox[{"z", ",", "q", ",", "k"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aux\[CapitalPi]1k", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "0"}], "]"}], "]"}], "=", "List"}], 
  ";"}], "\[IndentingNewLine]", "Aux\[CapitalPi]1k", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aux\[CapitalPi]1kp", "=", 
   RowBox[{"\[CapitalPi]1", "[", 
    RowBox[{"z", ",", "q", ",", "kp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aux\[CapitalPi]1kp", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "0"}], "]"}], "]"}], "=", "List"}], 
  ";"}], "\[IndentingNewLine]", "Aux\[CapitalPi]1kp"}], "Input",
 CellChangeTimes->{{3.722174273205798*^9, 3.722174312739696*^9}, {
  3.7221743790102*^9, 3.722174411304088*^9}, {3.722174574249037*^9, 
  3.7221745804880457`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"EE", "[", 
      RowBox[{"k", "+", "q"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       RowBox[{"EE", "[", "k", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"EE", "[", "k", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"k", "+", "q"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.722174268495047*^9, 3.722174312928712*^9}, {
   3.722174383703651*^9, 3.722174412071608*^9}, 3.722174581213149*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"EE", "[", 
      RowBox[{"kp", "+", "q"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       RowBox[{"EE", "[", "kp", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"EE", "[", "kp", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"kp", "+", "q"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.722174268495047*^9, 3.722174312928712*^9}, {
   3.722174383703651*^9, 3.722174412071608*^9}, 3.722174581223922*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"List\[CapitalPi]2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Aux\[CapitalPi]1k", "[", 
       RowBox[{"[", "n", "]"}], "]"}], 
      RowBox[{"Aux\[CapitalPi]1kp", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "Aux\[CapitalPi]1k", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "Aux\[CapitalPi]1kp", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.722174419993361*^9, 3.722174481570957*^9}, {
  3.7221745528892117`*^9, 3.722174628405636*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"EE", "[", 
      RowBox[{"k", "+", "q"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       RowBox[{"EE", "[", "k", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"EE", "[", "k", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"kp", "+", "q"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       RowBox[{"EE", "[", "kp", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"EE", "[", "kp", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"EE", "[", "k", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"EE", "[", "k", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"EE", "[", "k", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"EE", "[", "k", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"EE", "[", 
      RowBox[{"k", "+", "q"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       RowBox[{"EE", "[", "k", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"EE", "[", "k", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"kp", "+", "q"}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "k", "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "k", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"EE", "[", "k", "]"}], " ", 
     RowBox[{"EE", "[", "kp", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "k", "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "k", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"EE", "[", "k", "]"}], " ", 
     RowBox[{"EE", "[", "kp", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"EE", "[", "kp", "]"}], "+", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "k", "]"}], "+", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "k", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"EE", "[", "k", "]"}], " ", 
     RowBox[{"EE", "[", "kp", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "k", "]"}], "+", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "k", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "kp", "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"EE", "[", "k", "]"}], " ", 
     RowBox[{"EE", "[", "kp", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "k", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"k", "+", "q"}], "]"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"kp", "+", "q"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "-", 
       RowBox[{"EE", "[", "kp", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"EE", "[", "kp", "]"}], "+", 
       RowBox[{"EE", "[", 
        RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"nF", "[", 
         RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
      RowBox[{"nF", "[", 
       RowBox[{"EE", "[", 
        RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"k", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
         RowBox[{"\[CapitalDelta]c", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"EE", "[", "kp", "]"}]}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"k", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "k", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
        RowBox[{"\[CapitalDelta]c", "[", 
         RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "-", 
          RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], "+", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"k", "+", "q"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"EE", "[", "kp", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", 
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"EE", "[", 
      RowBox[{"kp", "+", "q"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.722174467737664*^9, 3.72217448767555*^9}, 
   3.722174560238802*^9, {3.722174613163568*^9, 3.7221746291870937`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ListSummed\[CapitalPi]2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "List\[CapitalPi]2", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ListSummed\[CapitalPi]2", "[", 
         RowBox[{"[", "m", "]"}], "]"}], "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"ResidueInt", "[", 
          RowBox[{
           RowBox[{"List\[CapitalPi]2", "[", 
            RowBox[{"[", "m", "]"}], "]"}], 
           RowBox[{"nB", "[", "z", "]"}]}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<ListSummed\[CapitalPi]2[[\>\"", ",", "m", ",", "\"\<]]= \>\"", 
         ",", " ", 
         RowBox[{"ListSummed\[CapitalPi]2", "[", 
          RowBox[{"[", "m", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "List\[CapitalPi]2", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "List\[CapitalPi]2", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "m"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.722174739734654*^9, 3.72217483619456*^9}, {
  3.722175178564694*^9, 3.722175269262703*^9}, {3.7221753139341*^9, 
  3.722175339563155*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "+", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]]}], ")"}]}]}]}],
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 1, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k + $CellContext`q]]) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`kp]^(-1) (-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`kp] - $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) + $CellContext`EE[$CellContext`k]^(-1) \
($CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) (-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, {
   3.722175321535489*^9, 3.722175344811308*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 2, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`kp]^(-1) $CellContext`EE[$CellContext`k + \
$CellContext`q]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp]]) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp]) - $CellContext`EE[$CellContext`k + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) + ($CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
(-$CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) - $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 + 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp]^2 - \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp]) + $CellContext`EE[$CellContext`k + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
(-$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, {
   3.722175321535489*^9, 3.722175348067319*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "+", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 3, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`kp]^(-1) $CellContext`EE[$CellContext`k + \
$CellContext`q]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`kp]] (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k + $CellContext`q]]) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
(-$CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp]^2 - \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) - ($CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`kp] - $CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) (
     1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
(-$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175352227736*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"k", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"nB", "[", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], "-", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "+", "q"}], "]"}]}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", "k", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]]}], ")"}]}]}]}],
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 4, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k + $CellContext`q]]) $CellContext`nF[
     $CellContext`EE[$CellContext`kp + $CellContext`q]] \
(-$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 - \
$CellContext`EE[$CellContext`kp]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] - $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 - \
$CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp]^(-1) (-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) - $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`kp] - $CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175357657527*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nB", "[", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 5, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) $CellContext`EE[$CellContext`kp + \
$CellContext`q]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k]]) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp + $CellContext`q]]) \
(-$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) - $CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175362408257*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", "kp", "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"nB", "[", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], "-", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "+", "q"}], "]"}]}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", "kp", "]"}]}], "+", 
               RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", "kp", "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 6, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) \
$CellContext`EE[$CellContext`kp]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k]]) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp]]) (-$CellContext`EE[$CellContext`k + \
$CellContext`q]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
(-$CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) - $CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - \
$CellContext`EE[$CellContext`k + $CellContext`q]^2 - 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - \
$CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 - 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp]^2 - \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp]) - $CellContext`EE[$CellContext`k + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.72217536609216*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", "kp", "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nB", "[", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", "kp", "]"}]}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 7, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) \
$CellContext`EE[$CellContext`kp]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k]]) $CellContext`nF[
     $CellContext`EE[$CellContext`kp]] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - \
$CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) (
     1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) + $CellContext`\[Xi][$CellContext`k] \
(-$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
(-$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])) - $CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 + 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.7221753701536093`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "k", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"nB", "[", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], "-", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", 
                 RowBox[{"k", "+", "q"}], "]"}]}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"k", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", "kp", "]"}]}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 8, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) $CellContext`EE[$CellContext`kp + \
$CellContext`q]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`k]]) $CellContext`nF[
     $CellContext`EE[$CellContext`kp + $CellContext`q]] \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 - $CellContext`EE[$CellContext`kp]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] - $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 - $CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] - $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 - 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) + $CellContext`\[Xi][$CellContext`k] \
(-$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.7221753738838177`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nB", "[", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", "kp", "]"}]}], "-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 9, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) $CellContext`EE[$CellContext`kp + \
$CellContext`q]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`k]] (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp + $CellContext`q]]) \
(-$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] (-$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) + $CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
(-$CellContext`EE[$CellContext`k] - $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
(-$CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] ($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175378411518*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", "kp", "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 10, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) \
$CellContext`EE[$CellContext`kp]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`k]] (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp]]) ($CellContext`EE[$CellContext`k + \
$CellContext`q]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp]) - $CellContext`EE[$CellContext`k + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) - $CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - \
$CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - \
$CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp]) + $CellContext`EE[$CellContext`k + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] - $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175382463952*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", "kp", "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nB", "[", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", "kp", "]"}]}], "-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", "kp", "]"}]}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", "kp", "]"}]}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 11, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) \
$CellContext`EE[$CellContext`kp]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`k]] $CellContext`nF[
     $CellContext`EE[$CellContext`kp]] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] (-$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp]^2 - \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) - $CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - \
$CellContext`EE[$CellContext`k + $CellContext`q]^2 - 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) (
     1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] (-$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] - $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.7221753869200907`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "k", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "k", "]"}], "]"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"k", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", "kp", "]"}]}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", "kp", "]"}]}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 12, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k]^(-1) $CellContext`EE[$CellContext`kp + \
$CellContext`q]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`k]] $CellContext`nF[
     $CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 - $CellContext`EE[$CellContext`kp]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
($CellContext`EE[$CellContext`k]^2 - $CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]))^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 - $CellContext`EE[$CellContext`k + \
$CellContext`q]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k]^2 + \
$CellContext`\[CapitalDelta][$CellContext`k] \
$CellContext`\[CapitalDelta]c[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] (-$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k] (-$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175391232767*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", 
         RowBox[{"kp", "+", "q"}], "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nB", "[", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", "kp", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "-", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "-", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", "kp", "]"}]}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
      ")"}]}]}]}],
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 13, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`k + $CellContext`q]] (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp + $CellContext`q]]) \
(-$CellContext`EE[$CellContext`kp]^(-1) (-$CellContext`EE[$CellContext`k]^2 + \
($CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k] - \
$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q]) - $CellContext`EE[$CellContext`k]^(-1) \
($CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
(-$CellContext`EE[$CellContext`k] + $CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`kp]^(-1) (-$CellContext`EE[$CellContext`k]^2 + \
(-$CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.7221753967873497`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"nF", "[", 
        RowBox[{"EE", "[", "kp", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"nB", "[", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], "-", 
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", 
                 RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"EE", "[", "kp", "]"}]}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 14, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`kp]^(-1) $CellContext`EE[$CellContext`k + \
$CellContext`q]^(-1) (-1 + $CellContext`nF[
      $CellContext`EE[$CellContext`kp]]) $CellContext`nF[
     $CellContext`EE[$CellContext`k + $CellContext`q]] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
(-$CellContext`EE[$CellContext`k]^2 + (-$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] (-$CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
(-$CellContext`EE[$CellContext`k]^2 + ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) + $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q])) (-$CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp]) + $CellContext`EE[$CellContext`k + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] - $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])) + $CellContext`EE[$CellContext`k]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`k + $CellContext`q]) - 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp]^2 - \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp]) - $CellContext`EE[$CellContext`k + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175402192544*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", "kp", "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", "kp", "]"}], "]"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nB", "[", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "-", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", 
           RowBox[{"kp", "+", "q"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", "kp", "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"EE", "[", 
          RowBox[{"kp", "+", "q"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "[", "k", "]"}]}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", "kp", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], "2"]}], ")"}]}]]}], ")"}]}]}]}],
  
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 15, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`kp]^(-1) $CellContext`EE[$CellContext`k + \
$CellContext`q]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`kp]] $CellContext`nF[
     $CellContext`EE[$CellContext`k + $CellContext`q]] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) \
(-$CellContext`EE[$CellContext`k]^2 + ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) (-$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] - $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) - \
(-$CellContext`EE[$CellContext`k]^2 + ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) (
     1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 + \
$CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp]^2 - \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] - $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])) - $CellContext`EE[$CellContext`k]^(-1) \
($CellContext`EE[$CellContext`k]^2 + $CellContext`EE[$CellContext`kp]^2 + 
      2 $CellContext`EE[$CellContext`kp] $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q]^2 + 
      2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`k + $CellContext`q]) - \
$CellContext`EE[$CellContext`kp + $CellContext`q]^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp]^2 + \
$CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp]) + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175406508057*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ListSummed\[CapitalPi]2[[\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"]]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}]}]], 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"k", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"nF", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"kp", "+", "q"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"nB", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"EE", "[", "k", "]"}]}], "+", 
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"k", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
             RowBox[{"\[CapitalDelta]c", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", "kp", "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}], "+", 
               RowBox[{"\[Xi]", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"EE", "[", "k", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "kp", "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"EE", "[", "k", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "[", 
                RowBox[{"k", "+", "q"}], "]"}], "-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "k", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"k", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "k", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", "kp", "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "k", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", "k", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"EE", "[", "kp", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"EE", "[", "k", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"nB", "[", 
          RowBox[{
           RowBox[{"EE", "[", "kp", "]"}], "+", 
           RowBox[{"EE", "[", 
            RowBox[{"kp", "+", "q"}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", 
              RowBox[{"k", "+", "q"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "-", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "-", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[CapitalDelta]", "[", "kp", "]"}]}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"nB", "[", 
            RowBox[{
             RowBox[{"EE", "[", "kp", "]"}], "-", 
             RowBox[{"EE", "[", 
              RowBox[{"kp", "+", "q"}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "k", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"kp", "+", "q"}], "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "k", "]"}], " ", 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"k", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", 
             RowBox[{"k", "+", "q"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"EE", "[", 
                RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
              RowBox[{"\[Xi]", "[", "k", "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"k", "+", "q"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "kp", "]"}], " ", 
            RowBox[{"\[CapitalDelta]c", "[", 
             RowBox[{"kp", "+", "q"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EE", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[Xi]", "[", "kp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}], "+", 
              RowBox[{"\[Xi]", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"EE", "[", "kp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"EE", "[", "k", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "[", "kp", "]"}], "+", 
              RowBox[{"EE", "[", 
               RowBox[{"k", "+", "q"}], "]"}], "-", 
              RowBox[{"EE", "[", 
               RowBox[{"kp", "+", "q"}], "]"}]}], ")"}], "2"]}], ")"}]}]]}], 
      ")"}]}]}]}],
  SequenceForm[
  "ListSummed\[CapitalPi]2[[", 16, "]]= ", 
   Rational[1, 
     8] $CellContext`EE[$CellContext`k + $CellContext`q]^(-1) \
$CellContext`EE[$CellContext`kp + $CellContext`q]^(-1) $CellContext`nF[
     $CellContext`EE[$CellContext`k + $CellContext`q]] $CellContext`nF[
     $CellContext`EE[$CellContext`kp + $CellContext`q]] \
(-$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 - \
$CellContext`EE[$CellContext`kp]^2 - 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[-$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] ($CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
($CellContext`EE[$CellContext`kp + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] + $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`k]^(-1) ($CellContext`EE[$CellContext`k]^2 - \
$CellContext`EE[$CellContext`kp]^2 + 
       2 $CellContext`EE[$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q]) + \
($CellContext`EE[$CellContext`k + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`k] + \
$CellContext`EE[$CellContext`k + $CellContext`q]] (-$CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`k] ($CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`k + $CellContext`q])) \
(-$CellContext`EE[$CellContext`kp + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] - \
$CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`kp] - $CellContext`EE[$CellContext`kp + \
$CellContext`q] $CellContext`\[Xi][$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`kp] $CellContext`\[Xi][$CellContext`kp + \
$CellContext`q] + $CellContext`EE[$CellContext`k] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) (-$CellContext`EE[$CellContext`k]^2 + \
($CellContext`EE[$CellContext`kp] - $CellContext`EE[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) \
$CellContext`nB[$CellContext`EE[$CellContext`kp] + \
$CellContext`EE[$CellContext`kp + $CellContext`q]] \
(-$CellContext`EE[$CellContext`k + $CellContext`q]^2 - $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`k + $CellContext`q] \
($CellContext`EE[$CellContext`kp + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] - $CellContext`\[Xi][$CellContext`k + \
$CellContext`q]) + $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] - \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q])) (-$CellContext`\
\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) - \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])) + \
$CellContext`EE[$CellContext`kp]^(-1) (-$CellContext`EE[$CellContext`k]^2 + \
($CellContext`EE[$CellContext`kp] + $CellContext`EE[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q])^2)^(-1) (
      1 + $CellContext`nB[$CellContext`EE[$CellContext`kp] - \
$CellContext`EE[$CellContext`kp + $CellContext`q]]) \
($CellContext`EE[$CellContext`k + $CellContext`q]^2 + $CellContext`\
\[CapitalDelta][$CellContext`k] $CellContext`\[CapitalDelta]c[$CellContext`k + \
$CellContext`q] - $CellContext`EE[$CellContext`kp + $CellContext`q] \
$CellContext`\[Xi][$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] $CellContext`\[Xi][$CellContext`k + \
$CellContext`q] + $CellContext`EE[$CellContext`kp] \
($CellContext`EE[$CellContext`k + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k + $CellContext`q]) + \
$CellContext`EE[$CellContext`k + $CellContext`q] \
(-$CellContext`EE[$CellContext`kp + $CellContext`q] + \
$CellContext`\[Xi][$CellContext`k] + $CellContext`\[Xi][$CellContext`k + \
$CellContext`q])) ($CellContext`\[CapitalDelta][$CellContext`kp] \
$CellContext`\[CapitalDelta]c[$CellContext`kp + $CellContext`q] + \
$CellContext`EE[$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q]) + \
$CellContext`\[Xi][$CellContext`kp] ($CellContext`EE[$CellContext`kp + \
$CellContext`q] + $CellContext`\[Xi][$CellContext`kp + $CellContext`q])))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.722175196718738*^9, {3.7221752289405746`*^9, 3.722175274209993*^9}, 
   3.722175321535489*^9, 3.722175411480191*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 955},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowStatusArea->Automatic,
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1579, 43, 51, "Input"],
Cell[2161, 67, 1449, 41, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3647, 113, 1655, 40, 133, "Subsection"],
Cell[5305, 155, 1507, 43, 179, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6849, 203, 1447, 34, 171, "Subsection"],
Cell[CellGroupData[{
Cell[8321, 241, 7283, 217, 458, "Input"],
Cell[15607, 460, 147, 3, 28, "Output"],
Cell[15757, 465, 147, 3, 28, "Output"],
Cell[15907, 470, 134, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16090, 479, 3005, 87, 261, "Subsection"],
Cell[19098, 568, 2835, 82, 182, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21970, 655, 97, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[22092, 660, 1191, 34, 78, "Subsection"],
Cell[CellGroupData[{
Cell[23308, 698, 687, 18, 35, "Input"],
Cell[23998, 718, 226, 4, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24273, 728, 1168, 35, 78, "Subsection"],
Cell[CellGroupData[{
Cell[25466, 767, 630, 17, 28, "Input"],
Cell[26099, 786, 622, 16, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26770, 808, 1153, 33, 78, "Subsection"],
Cell[CellGroupData[{
Cell[27948, 845, 624, 16, 28, "Input"],
Cell[28575, 863, 1058, 30, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29682, 899, 1206, 35, 133, "Subsection"],
Cell[CellGroupData[{
Cell[30913, 938, 488, 13, 28, "Input"],
Cell[31404, 953, 448, 13, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31901, 972, 1203, 36, 133, "Subsection"],
Cell[CellGroupData[{
Cell[33129, 1012, 485, 14, 28, "Input"],
Cell[33617, 1028, 491, 15, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34157, 1049, 1167, 32, 78, "Subsection"],
Cell[35327, 1083, 563, 16, 51, "Input"],
Cell[CellGroupData[{
Cell[35915, 1103, 452, 11, 28, "Input"],
Cell[36370, 1116, 1279, 39, 50, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37710, 1162, 155, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[37890, 1168, 1129, 33, 78, "Subsection"],
Cell[CellGroupData[{
Cell[39044, 1205, 1244, 33, 74, "Input"],
Cell[40291, 1240, 596, 16, 50, "Output"],
Cell[40890, 1258, 240, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41179, 1267, 1140, 34, 78, "Subsection"],
Cell[CellGroupData[{
Cell[42344, 1305, 1120, 31, 74, "Input"],
Cell[43467, 1338, 476, 13, 50, "Output"],
Cell[43946, 1353, 195, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44190, 1362, 1534, 45, 78, "Subsection"],
Cell[CellGroupData[{
Cell[45749, 1411, 896, 25, 28, "Input"],
Cell[46648, 1438, 5098, 149, 104, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51795, 1593, 1019, 30, 78, "Subsection"],
Cell[CellGroupData[{
Cell[52839, 1627, 470, 15, 28, "Input"],
Cell[53312, 1644, 5679, 165, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59028, 1814, 814, 21, 28, "Input"],
Cell[59845, 1837, 26876, 735, 390, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86770, 2578, 929, 29, 78, "Subsection"],
Cell[CellGroupData[{
Cell[87724, 2611, 534, 16, 28, "Input"],
Cell[88261, 2629, 5448, 161, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93746, 2795, 754, 21, 28, "Input"],
Cell[94503, 2818, 26293, 700, 368, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120845, 3524, 1216, 33, 78, "Subsection"],
Cell[122064, 3559, 5263, 151, 124, "Input"],
Cell[CellGroupData[{
Cell[127352, 3714, 519, 12, 28, "Input"],
Cell[127874, 3728, 101, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128012, 3734, 192, 4, 28, "Input"],
Cell[128207, 3740, 4845, 147, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133089, 3892, 920, 24, 114, "Input"],
Cell[134012, 3918, 4873, 148, 98, "Output"],
Cell[138888, 4068, 4915, 148, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143840, 4221, 827, 21, 28, "Input"],
Cell[144670, 4244, 36856, 1100, 724, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181563, 5349, 1658, 45, 63, "Input"],
Cell[CellGroupData[{
Cell[183246, 5398, 21221, 491, 224, "Print"],
Cell[204470, 5891, 20889, 484, 229, "Print"],
Cell[225362, 6377, 21024, 487, 230, "Print"],
Cell[246389, 6866, 21494, 498, 231, "Print"],
Cell[267886, 7366, 20897, 483, 229, "Print"],
Cell[288786, 7851, 20647, 475, 237, "Print"],
Cell[309436, 8328, 20690, 475, 237, "Print"],
Cell[330129, 8805, 21121, 490, 237, "Print"],
Cell[351253, 9297, 20956, 485, 229, "Print"],
Cell[372212, 9784, 20413, 470, 237, "Print"],
Cell[392628, 10256, 20693, 475, 197, "Print"],
Cell[413324, 10733, 20942, 487, 237, "Print"],
Cell[434269, 11222, 20587, 478, 229, "Print"],
Cell[454859, 11702, 20252, 471, 237, "Print"],
Cell[475114, 12175, 20257, 469, 237, "Print"],
Cell[495374, 12646, 20720, 483, 237, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


